Fixed Detectors, Moving Code: How Well Do Static Security Analyzers Hold Up over a Decade of C/C++ Evolution?

Static application security testing (SAST) tools are often deployed on the assumption that detectors configured today will remain effective on future code, including previously unknown vulnerabilities. We test this assumption using 20,000 vulnerable and fixed C/C++ cases from 1,116 open-source projects (2016-2025), evaluated with three CodeQL releases, three Infer releases, and one Semgrep configuration. To distinguish temporal effects from shifts in code composition, we compare yearly populations, project- and label-matched year pairs, and within-project trajectories. We investigate the largest within-project declines through repair diffs, detection predicates, alert locations, and execution logs, while accounting for failed, degraded, and costly analyses. Under changed-file case-label scoring, overall F1 ranges from 0.066 to 0.478, but count-based AUROC stays near chance (0.495-0.526). Newer CodeQL releases attain higher F1 alongside nearly parallel rises in recall and false-positive rate, not stronger separation of vulnerable from fixed cases. In project-matched year pairs, CodeQL R2024 has negative mean later-minus-earlier F1 at every source-year gap, whereas Infer v1.1 and v1.3 have positive means throughout. Among selected drops, only 6 of 39 CodeQL and 2 of 620 Infer findings overlap a changed repair line. For Semgrep, 78.96% of cases show parser or timeout diagnostics even though every run reports success. These results suggest that apparent changes in temporal SAST effectiveness can arise from broader alerting, changing analysis coverage, and incidental findings, not solely from losses in vulnerability detection. Evaluations of temporal sustainability should fix detector conditions, control for projects, inspect repair-level evidence, and report failed or degraded analyses.

==> figures/gen/make_figs.py <==
from style import *
import numpy as np, json
Y=list(range(2016,2026))
out='../figures/gen/'
def relplot(ax,data,labels):
    for k,(lab,vals) in zip(['2021','2024','2026'],zip(labels,data)):
        X=Y if len(vals)==10 else list(range(1,len(vals)+1))
        ax.plot(X,vals,color=REL[k],marker=RELM[k],label=lab,mec='white',mew=0.3)
def yearaxis(ax):
    ax.set_xticks(Y); ax.set_xticklabels([f"'{y%100}" if y%2==0 else '' for y in Y],fontsize=6.2); ax.set_xlim(2015.6,2025.4)
# ---------- Study A ----------
cq={'R2021':[.1744,.1591,.1756,.1775,.1979,.0880,.0867,.0632,.0175,.0581],
    'R2024':[.3211,.3222,.2012,.1763,.2962,.1243,.1786,.1510,.1343,.1071],
    'R2026':[.3255,.3389,.3522,.3224,.3122,.2328,.2779,.2747,.2328,.2144]}
inf={'v1.1':[.0493,.0468,.0748,.0572,.1080,.1265,.0773,.0551,.0272,.0408],
     'v1.2':[.1842,.1889,.1919,.2064,.1445,.1901,.3002,.1972,.0430,.0814],
     'v1.3':[.1477,.1123,.1750,.1672,.2446,.1679,.1160,.1415,.0759,.0895]}
sg_f1=[.4558,.4636,.4638,.4815,.4636,.4201,.4785,.5089,.5234,.5083]
sg_tpr=[.4243,.4456,.4458,.4748,.4402,.3630,.4720,.5290,.5485,.5060]
sg_fpr=[.4337,.4768,.4765,.4949,.4579,.3639,.5015,.5500,.5475,.4850]
sg_auc=[.4967,.4843,.4869,.4932,.4921,.4993,.4916,.4948,.5106,.5041]
fig,axs=plt.subplots(1,3,figsize=(W,0.96),gridspec_kw={'wspace':0.28})
relplot(axs[0],cq.values(),['R2021','R2024','R2026']); axs[0].set_title('(a) CodeQL: F1'); axs[0].set_ylim(0,0.37)
relplot(axs[1],inf.values(),['v1.1 (2021)','v1.2 (2024)','v1.3 (2026)']); axs[1].set_title('(b) Infer: F1'); axs[1].set_ylim(0,0.37)
from matplotlib.lines import Line2D
hs=[Line2D([],[],color=REL[k],marker=RELM[k],mec='white',mew=0.3,label=l) for k,l in [('2021','2021 release (R2021, v1.1)'),('2024','2024 release (R2024, v1.2)'),('2026','2026 release (R2026, v1.3)')]]
fig.legend(handles=hs,loc='lower center',bbox_to_anchor=(0.5,0.98),ncol=3,fontsize=6.2)
ax=axs[2]
ax.plot(Y,sg_tpr,color=TPRC,marker='o',label='TPR (recall)')
ax.plot(Y,sg_fpr,color=FPRC,marker='s',label='FPR')
ax.plot(Y,sg_f1,color=F1C,marker='D',ms=2.6,label='F1')
ax.plot(Y,sg_auc,color=AUC,ls='--',lw=0.9,label='AUROC')
ax.axhline(0.5,color='#999999',lw=0.5,ls=':')
ax.set_ylim(0.34,0.60); ax.set_title('(c) Semgrep')
ax.legend(loc='lower center',ncol=4,fontsize=5.0,handlelength=1.1,columnspacing=0.4,borderaxespad=0.1,handletextpad=0.25)
ax.set_ylim(0.02,0.60); ax.set_yticks([0.2,0.4,0.6])
for a in axs: yearaxis(a)
axs[0].set_ylabel('Metric value')
for a in axs: a.set_xlabel('Source-code year',fontsize=6.3,labelpad=1)
fig.savefig(out+'fig-studyA.pdf',bbox_inches='tight',pad_inches=0.01)
# ---------- Study B ----------
G=list(range(1,10))
cqb={'R2021':[-.0130,-.0209,-.0253,-.0277,-.0322,-.0150,-.0222,.0322,.0530],
     'R2024':[-.0340,-.0510,-.0743,-.1070,-.1407,-.0552,-.0870,-.1226,-.1609],
     'R2026':[-.0172,-.0296,-.0511,-.0849,-.0986,-.0547,-.0616,-.0148,.0559]}
ib={'v1.1':([.0007,.0041,.0303,.0331,.0050,-.0059,.0796,.1583,.1918],[-.0417,-.0977,-.0370,-.1243,-.1244,-.0574,.0409,.0749],[.0503,.0787,.1256,.1086,.1406,.0666,.1373,.2417]),
    'v1.2':([-.0100,-.0139,-.0155,.0020,.0340,.0151,.0099,-.0008,-.0485],[-.0582,-.0861,-.0755,-.0485,-.0393,-.0186,-.0162,-.0572],[.0133,.0346,.0317,.0422,.1025,.0585,.0434,.0557]),
    'v1.3':([.0036,.0175,.0415,.0754,.0614,.0492,.1087,.1682,.1381],[-.0238,-.0103,.0065,-.0048,-.0758,-.0158,.0540,.1047],[.0384,.0832,.0981,.1502,.1330,.1489,.1718,.2317])}
sgb_f1=[.0073,.0124,.0091,-.0032,.0057,.0094,.0148,.0382,.1284]
sgb_min=[-.0108,-.0180,-.0241,-.0348,-.0740,-.0243,-.0602,-.0390,.1284]
sgb_max=[.0361,.0617,.0537,.0361,.0976,.0438,.0729,.1154,.1284]
sgb_p=[.0060,.0078,.0097,.0115,.0034,.0178,.0248,.0179,.0105]
sgb_r=[.0084,.0165,.0081,-.0196,-.0028,-.0007,-.0044,.0557,.2595]
fig,axs=plt.subplots(1,3,figsize=(W,0.98),gridspec_kw={'wspace':0.28})
relplot(axs[0],cqb.values(),['R2021','R2024','R2026']); axs[0].set_title('(a) CodeQL')
ax=axs[1]
for k,(lab,(m,lo,hi)) in zip(['2021','2024','2026'],ib.items()):
    ax.fill_between(G[:8],lo,hi,color=REL[k],alpha=0.12,lw=0)
relplot(ax,[v[0] for v in ib.values()],['v1.1','v1.2','v1.3']); ax.set_title('(b) Infer (bands: pair 2.5–97.5%)')
ax=axs[2]
ax.fill_between(G,sgb_min,sgb_max,color=F1C,alpha=0.15,lw=0,label='F1 pair min–max')
ax.plot(G,sgb_f1,color=F1C,marker='D',ms=2.6,label='$\\Delta$F1')
ax.plot(G,sgb_r,color=TPRC,marker='o',label='$\\Delta$recall')
ax.plot(G,sgb_p,color=PREC,marker='s',label='$\\Delta$precision')
ax.set_title('(c) Semgrep')
for a in axs:
    a.axhline(0,color='#444444',lw=0.6); a.set_xticks(G); a.set_xlim(0.6,9.4)
axs[0].legend(loc='lower center',fontsize=5.2,borderaxespad=0.1,ncol=3,columnspacing=0.4,handlelength=1.1,handletextpad=0.25)
axs[0].set_ylim(-0.27,0.09)
axs[1].legend(loc='upper left',fontsize=5.8,borderaxespad=0.1,labelspacing=0.2)
axs[2].legend(loc='upper left',fontsize=5.2,borderaxespad=0.1,labelspacing=0.1,ncol=2,columnspacing=0.4,handlelength=1.1,handletextpad=0.25)
axs[2].set_ylim(-0.1,0.52)
axs[0].set_ylabel('Mean $\\Delta$ (later $-$ earlier)')
for a in axs: a.set_xlabel('Gap $\\Delta t$ (years)',fontsize=6.3,labelpad=1)
fig.savefig(out+'fig-studyB.pdf',bbox_inches='tight',pad_inches=0.01)
# ---------- heatmap ----------
d={2016:[-0.00,0.01,0.02,-0.01,0.01,-0.02,0.03,-0.04,0.13],2017:[0.03,0.04,-0.01,0.00,-0.04,0.04,-0.06,0.12],
   2018:[-0.01,-0.00,-0.02,-0.03,0.03,0.04,0.07],2019:[-0.01,-0.02,-0.02,-0.00,-0.07,-0.02],2020:[0.01,-0.02,0.01,-0.01,0.10],
   2021:[-0.01,0.01,0.03,0.04],2022:[0.04,0.06,0.05],2023:[0.03,0.02],2024:[-0.01]}
neg0={(2016,2017),(2018,2020),(2019,2023)}  # displayed as -0.00
p={2016:[74,70,50,55,34,25,21,14,12],2017:[89,74,53,36,30,21,19,20],2018:[113,89,52,40,34,25,27],2019:[108,62,49,37,27,28],
   2020:[69,50,43,28,27],2021:[49,39,32,27],2022:[34,24,23],2023:[32,30],2024:[33]}
M=np.full((9,9),np.nan)
for x in d:
    for j,v in enumerate(d[x]): M[x-2016,(x+1+j)-2017]=v
import matplotlib.colors as mc
cmap=plt.get_cmap('RdBu')
fig,ax=plt.subplots(figsize=(2.75,2.25))
ax.grid(False)
im=ax.pcolormesh(np.arange(10)-0.5,np.arange(10)-0.5,np.ma.masked_invalid(M),cmap=cmap,vmin=-0.13,vmax=0.13,edgecolors='white',linewidth=0.6); ax.grid(False); ax.set_xlim(-0.5,8.5); ax.set_ylim(8.5,-0.5); ax.set_aspect('equal')
for x in d:
    for j,v in enumerate(d[x]):
        y=x+1+j; r,c=x-2016,y-2017
        s=('$-$.00' if (x,y) in neg0 else (f'{v:+.2f}'.replace('0.','.',1).replace('-','$-$')))
        col='white' if abs(v)>=0.08 else 'black'
        ax.text(c,r,s,ha='center',va='center',fontsize=5.3,color=col)
ax.set_xticks(range(9)); ax.set_xticklabels([f"'{y%100}" for y in range(2017,2026)])
ax.set_yticks(range(9)); ax.set_yticklabels([f"'{y%100}" for y in range(2016,2025)])
ax.set_xlabel('Later source year $y$',labelpad=1); ax.set_ylabel('Earlier source year $x$',labelpad=1); ax.tick_params(labelsize=6)
for s in ['top','right','left','bottom']: ax.spines[s].set_visible(False)
ax.tick_params(length=0)
cb=fig.colorbar(im,ax=ax,fraction=0.04,pad=0.02); cb.ax.tick_params(labelsize=5.5,length=2); cb.outline.set_linewidth(0.4)
cb.set_label('Mean $\\Delta$F1',fontsize=6)
fig.savefig(out+'fig-heatmap.pdf',bbox_inches='tight',pad_inches=0.01)
# ---------- slopes ----------
conds=['CodeQL R2021','CodeQL R2024','CodeQL R2026','Infer v1.1','Infer v1.2','Infer v1.3','Semgrep']
prim=[(37,139,26),(74,93,35),(85,68,49),(13,178,11),(17,172,13),(27,152,23),(65,51,86)]
sens=[(15,34,12),(32,13,16),(36,9,16),(4,49,8),(5,50,6),(8,39,14),(25,9,27)]
fig,axs=plt.subplots(1,2,figsize=(W,0.92),gridspec_kw={'wspace':0.12})
for ax,data,tot,tt in [(axs[0],prim,202,'(a) Primary: $\\geq$3 years, 202 projects'),(axs[1],sens,61,'(b) Sensitivity: $\\geq$5 years, 61 projects')]:
    ax.grid(False)
    ys=np.arange(len(conds))[::-1]
    for y,(n,z,pp) in zip(ys,data):
        L=0
        for v,c in [(n,NEG),(z,ZERO),(pp,POS)]:
            ax.barh(y,v/tot*100,left=L,color=c,height=0.72,edgecolor='white',lw=0.4)
            if v/tot>0.045: ax.text(L+v/tot*50,y,str(v),ha='center',va='center',fontsize=5.6,color='white' if c!=ZERO else 'black')
            L+=v/tot*100
    ax.set_xlim(0,100); ax.set_title(tt); ax.set_xlabel('Share of projects (%)',labelpad=1)
    ax.spines['left'].set_visible(False); ax.tick_params(axis='y',length=0)
    ax.set_yticks(ys); ax.set_yticklabels(conds if ax is axs[0] else [])
from matplotlib.patches import Patch
fig.legend(handles=[Patch(color=NEG,label='Negative slope'),Patch(color=ZERO,label='Zero slope'),Patch(color=POS,label='Positive slope')],
   loc='lower center',bbox_to_anchor=(0.55,0.99),ncol=3,fontsize=6)
fig.savefig(out+'fig-slopes.pdf',bbox_inches='tight',pad_inches=0.01)
# ---------- Study C ----------
infc={'v1.1':[.0127,.0276,.0682,.0439,.0986,.1371,.0660,.0350,.0172,.0127],
      'v1.2':[.2142,.2016,.1661,.2060,.1179,.1957,.3104,.1926,.0343,.0690],
      'v1.3':[.1401,.0883,.1809,.1690,.2156,.1705,.0794,.1216,.0520,.0290]}
sp_f1=[.4759,.4666,.4687,.4826,.4566,.4155,.4848,.5084,.5321,.5289]
ss_f1=[.5068,.4793,.4998,.5118,.4614,.4007,.4863,.5097,.5335,.5292]
sp_r=[.4536,.4543,.4553,.4778,.4235,.3565,.4848,.5323,.5683,.5466]
ss_r=[.5165,.4753,.5179,.5361,.4336,.3396,.4879,.5359,.5710,.5468]
sp_p=[.5006,.4796,.4828,.4876,.4954,.4979,.4849,.4866,.5002,.5124]
proj_p=[86,97,130,127,121,92,66,59,45,46]; proj_s=[34,41,53,53,52,43,37,35,25,23]
fig,axs=plt.subplots(1,3,figsize=(W,0.96),gridspec_kw={'wspace':0.34})
relplot(axs[0],infc.values(),['v1.1','v1.2','v1.3']); axs[0].set_title('(a) Infer: F1, primary cohort'); axs[0].set_ylim(0,0.36)
axs[0].legend(loc='upper left',fontsize=5.6,ncol=3,borderaxespad=0.1,columnspacing=0.6,handlelength=1.3)
ax=axs[1]
ax.plot(Y,sp_f1,color=F1C,marker='D',ms=2.6,label='F1 ($\\geq$3 y)')
ax.plot(Y,ss_f1,color=F1C,ls='--',marker='D',ms=2.2,mfc='white',label='F1 ($\\geq$5 y)')
ax.plot(Y,sp_r,color=TPRC,marker='o',label='Recall ($\\geq$3 y)')
ax.plot(Y,ss_r,color=TPRC,ls='--',marker='o',mfc='white',ms=2.6,label='Recall ($\\geq$5 y)')
ax.set_ylim(0.3,0.82); ax.set_yticks([0.4,0.5,0.6]); ax.set_title('(b) Semgrep: F1 and recall')
ax.legend(loc='upper left',fontsize=5.3,ncol=2,borderaxespad=0.05,labelspacing=0.15,columnspacing=0.4,handlelength=1.4)
ax=axs[2]
ax.bar(np.array(Y)-0.2,proj_p,width=0.4,color='#7A7A7A',label='$\\geq$3 y')
ax.bar(np.array(Y)+0.2,proj_s,width=0.4,color='#C9C9C9',label='$\\geq$5 y')
ax.set_title('(c) Semgrep: projects'); ax.set_ylim(0,175); ax.legend(loc='upper right',fontsize=5.8,ncol=2,columnspacing=0.6)
for a in axs: yearaxis(a)
fig.savefig(out+'fig-studyC.pdf',bbox_inches='tight',pad_inches=0.01)
# ---------- rules ----------
rules=['insecure-use-memset','insecure-use-string-copy-fn','insecure-use-strcat-fn','incorrect-use-ato-fn','unbounded-copy-to-stack-buffer','function-use-after-free','insecure-use-strtok-fn','double-free']
tp=[3837,1208,440,442,201,125,95,73]; fp=[3932,1246,423,447,179,125,76,74]
fig,ax=plt.subplots(figsize=(2.55,1.55)); ax.grid(axis='y',visible=False)
ys=np.arange(8)[::-1]
ax.barh(ys,tp,color=TPRC,height=0.7,label='Vulnerable-label (TP)')
ax.barh(ys,fp,left=tp,color=FPRC,height=0.7,label='Fixed-label (FP)')
ax.set_yticks(ys); ax.set_yticklabels(rules,fontsize=5.6); ax.tick_params(axis='y',length=0)
ax.set_xlabel('Primary cases with $\\geq$1 finding of the rule',fontsize=6.2)
ax.legend(loc='lower right',fontsize=5.6)
fig.savefig(out+'fig-rules.pdf',bbox_inches='tight',pad_inches=0.01)
print('done')
# ---------- Semgrep diagnostics prevalence ----------
anyd=[78.0,76.6,75.7,77.8,73.8,71.0,83.1,84.6,86.7,83.8]
pars=[75.5,73.4,73.2,75.9,72.0,67.9,81.7,82.4,85.6,82.9]
tout=[21.8,22.6,24.7,23.1,20.3,19.2,19.0,23.2,9.2,7.0]
n=[1951,1984,1956,1951,1924,1981,1999,2000,1998,2000]; zt=[6,8,19,16,31,5,6,2,5,11]
zero=[100*a/b for a,b in zip(zt,n)]
fig,ax=plt.subplots(figsize=(2.75,1.5))
ax.plot(Y,anyd,color='#444444',marker='o',label='Any diagnostic')
ax.plot(Y,pars,color=TPRC,marker='s',ms=2.6,label='Parsing')
ax.plot(Y,tout,color=FPRC,marker='^',label='Rule timeout')
ax.plot(Y,zero,color='#2A9D8F',marker='D',ms=2.4,label='Zero scanned files')
ax.set_ylim(0,100); ax.set_ylabel('Primary cases (%)'); yearaxis(ax); ax.set_xlabel('Source-code year',fontsize=6.3,labelpad=1)
ax.legend(loc='center',bbox_to_anchor=(0.5,0.48),ncol=2,fontsize=5.6,columnspacing=0.8)
fig.savefig(out+'fig-diag.pdf',bbox_inches='tight',pad_inches=0.01)
print('diag done')


==> figures/gen/style.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.rcParams.update({
 'font.family':'DejaVu Sans','font.size':7,'axes.labelsize':7,'axes.titlesize':7.5,
 'xtick.labelsize':6.5,'ytick.labelsize':6.5,'legend.fontsize':6.5,'axes.linewidth':0.6,
 'xtick.major.width':0.6,'ytick.major.width':0.6,'xtick.major.size':2.5,'ytick.major.size':2.5,
 'lines.linewidth':1.2,'lines.markersize':3.2,'axes.spines.top':False,'axes.spines.right':False,
 'legend.frameon':False,'pdf.fonttype':42,'axes.grid':True,'grid.color':'#e6e6e6','grid.linewidth':0.5,
 'axes.titlepad':3,'legend.handlelength':1.6,'legend.columnspacing':1.0,'legend.handletextpad':0.4})
REL={'2021':'#D4A017','2024':'#2A9D8F','2026':'#264653'}
RELM={'2021':'o','2024':'s','2026':'^'}
F1C='#6A3D9A'; TPRC='#2C6EA5'; FPRC='#C0392B'; AUC='#222222'; PREC='#8C8C8C'
NEG='#C0392B'; ZERO='#CFCFCF'; POS='#2C6EA5'
W=5.45

